RefDiff: Detecting Refactorings in Version Histories

Refactoring is a well-known technique that is widely adopted by software engineers to improve the design and enable the evolution of a system. Knowing which refactoring operations were applied in a code change is a valuable information to understand software evolution, adapt software components, merge code changes, and other applications. In this paper, we present RefDiff, an automated approach that identifies refactorings performed between two code revisions in a git repository. RefDiff employs a combination of heuristics based on static analysis and code similarity to detect 13 well-known refactoring types. In an evaluation using an oracle of 448 known refactoring operations, distributed across seven Java projects, our approach achieved precision of 100% and recall of 88%. Moreover, our evaluation suggests that RefDiff has superior precision and recall than existing state-of-the-art approaches.

==> scripts/checkout.sh <==
#!/bin/bash

cd $1
mkdir -p ../v1/$1-$2
git --work-tree=../v1/$1-$2 checkout $2 -- .

mkdir -p ../v0/$1-$2
git --work-tree=../v0/$1-$2 checkout $2~ -- .
cd ..


==> scripts/main.sh <==
#!/bin/bash

git clone https://github.com/aserg-ufmg/atmosphere.git atmosphere
git clone https://github.com/aserg-ufmg/clojure.git clojure
git clone https://github.com/aserg-ufmg/retrofit.git retrofit
git clone https://github.com/aserg-ufmg/metrics.git metrics
git clone https://github.com/aserg-ufmg/guava.git guava
git clone https://github.com/aserg-ufmg/spring-boot.git spring-boot
git clone https://github.com/aserg-ufmg/orientdb.git orientdb

./checkout.sh atmosphere cc2b3f1
./checkout.sh clojure 17217a1
./checkout.sh retrofit f13f317
./checkout.sh metrics 276d5e4
./checkout.sh guava 79767ec
./checkout.sh spring-boot 48e893a
./checkout.sh orientdb b213aaf

cd v0
cd atmosphere-cc2b3f1
mvn install
mvn eclipse:eclipse # ok
cd ..
cd clojure-17217a1
mvn install
mvn eclipse:eclipse # ok
cd ..
cd retrofit-f13f317
mvn install
mvn eclipse:eclipse # ~ ok
cd ..
cd metrics-276d5e4
mvn install
mvn eclipse:eclipse # ok
cd ..
cd guava-79767ec
mvn install
mvn eclipse:eclipse # ok
cd ..
cd spring-boot-48e893a
mvn install
mvn eclipse:eclipse # ok
cd ..
cd orientdb-b213aaf
mvn install
mvn eclipse:eclipse # ok
cd ..


find . -name ".classpath" -type f -exec cp --parents {} ../v1 \;
find . -name ".project" -type f -exec cp --parents {} ../v1 \;
cd ..

./rename.sh atmosphere cc2b3f1
./rename.sh clojure 17217a1
./rename.sh retrofit f13f317
./rename.sh metrics 276d5e4
./rename.sh guava 79767ec
./rename.sh spring-boot 48e893a
./rename.sh orientdb b213aaf


# find . -name ".project" -o -name "pom.xml"


==> scripts/r/project/execTime.r <==
library(DBI)
library(xts)
library(vioplot)
library(ggplot2)

con <- dbConnect(RPostgreSQL::PostgreSQL(), dbname = "refdiff2",
                 host = "localhost", port = 5432,
                 user = "postgres", password = 'doefu1')



on.exit(dbDisconnect(con))

query <- "select c.affected_files, exec_time as exec_time from commit_result cr join commit c on c.id = cr.commit where tool = 'refdiff'"
rs <- dbSendQuery(con, query)
data1 <- fetch(rs, n=-1)
dbClearResult(rs)

query <- "select c.affected_files, exec_time as exec_time from commit_result cr join commit c on c.id = cr.commit where tool = 'rm'"
rs <- dbSendQuery(con, query)
data2 <- fetch(rs, n=-1)
dbClearResult(rs)


pdf(file="vio.pdf", height=5, width=4, family="sans")
vioplot(data1$exec_time, data2$exec_time, col="gray", range=1.5)
dev.off()

pdf(file="vio2.pdf", height=4, width=5, family="sans")
p <- ggplot(data1$exec_time, aes(x=dose, y=len)) + 
  geom_violin()
dev.off()

pdf(file="box.pdf", height=5, width=4, family="sans")
boxplot(data1$exec_time, data2$exec_time, col="gray", range=1.5, names=c("RDiff", "RMinr"), ylab="Execution time (ms)", outline=FALSE)
dev.off()

pdf(file="scatter-refdiff.pdf", height=8, width=8, family="sans")
plot(data1$affected_files, data1$exec_time,xlim=c(0,200),ylim=c(0,200),main="Scatterplot Example", xlab="Affected files", ylab="Execution time (s)", pch=19)
dev.off()

pdf(file="scatter-rm.pdf", height=8, width=8, family="sans")
plot(data2$affected_files, data2$exec_time,xlim=c(0,200),ylim=c(0,200),main="Scatterplot Example", xlab="Affected files", ylab="Execution time (s)", pch=19)
dev.off()

dbDisconnect(con)



==> scripts/rename.sh <==
#!/bin/bash

find v0/$1-$2 -type f -name ".project" -exec sed -i "s/<name>\([^<]*\)<\/name>/<name>\1-$2-v0<\/name>/g" {} \;
find v1/$1-$2 -type f -name ".project" -exec sed -i "s/<name>\([^<]*\)<\/name>/<name>\1-$2-v1<\/name>/g" {} \;

